Computing and Graphing Probability Values of Pearson Distributions: A SAS/IML Macro

Any empirical data can be approximated to one of Pearson distributions using the first four moments of the data (Elderton and Johnson, 1969; Pearson, 1895; Solomon and Stephens, 1978). Thus, Pearson distributions made statistical analysis possible for data with unknown distributions. There are both extant old-fashioned in-print tables (Pearson and Hartley, 1972) and contemporary computer programs (Amos and Daniel, 1971; Bouver and Bargmann, 1974; Bowman and Shenton, 1979; Davis and Stephens, 1983; Pan, 2009) available for obtaining percentage points of Pearson distributions corresponding to certain pre-specifed percentages (or probability values) (e.g., 1.0%, 2.5%, 5.0%, etc.), but they are little useful in statistical analysis because we have to rely on unwieldy second difference interpolation to calculate a probability value of a Pearson distribution corresponding to any given percentage point, such as an observed test statistic in hypothesis testing. Thus, the present study develops a SAS/IML macro program to compute and graph probability values of Pearson distributions for any given percentage point so as to facilitate researchers to conduct statistical analysis on data with unknown distributions.

==> anc/PearsonDistributionProb.txt <==
%auto-ignore

/* ======================================================================= +  
 |  MACRO:          Probability Values of Pearson Distributions            |
 |  PROGRAM NAME:   PearsonDistributionProb.sas                            |
 |  PURPOSE:        Calculate probability values of Pearson distributions  |
 |                                                                         |
 |  FIRST COMPILED: May 2009 by Wei Pan                                    |
 |  LAST MODIFIED:  April 2017 by Wei Pan, Xinming An, and Qing Yang       |
 |                                                                         |
 |  PARAMETERS:                                                            |
 |  mu2, mu3, mu4:  second, third, and fourth moments                      |
 |  x0:             percentage point                                       |
 |  plot:           1 for plot, 0 for no plot                              |
 + ======================================================================= */

title1 "Probability Values of Pearson Distributions";

%macro PearsonProb(mu2, mu3, mu4, x0, plot);
proc iml;
	* Calculate required Pearson distribution parameters based on second, third, and fourth moments of the data;
	b1 = (&mu3)**2/(&mu2)**3;
	b2 = &mu4/(&mu2)**2;
	if &mu3 <= 0 then rb1 = -sqrt(b1);
		else rb1 = sqrt(b1);
	if rb1 = 0 & b2 = 3 then k = 0;
	else if 4*(4*b2 - 3*b1)*(2*b2 - 3*b1 - 6) = 0 then k = .I;
		else k = (b1*(b2 + 3)**2)/(4*(4*b2 - 3*b1)*(2*b2 - 3*b1 - 6));
	print "MESSAGE: Successful parameter input:";
	print "mu2 ="(&mu2) "mu3 ="(&mu3) "mu4 ="(&mu4) "x0 ="(&x0);
	print rb1 b1 b2 k; 

	* Define the density function for each type of Pearson Distributions; 
	start fun1(x) global (m1, m2, a1, a2, y0);
		f = y0*(1 + x/a1)**m1*(1 - x/a2)**m2;
		return(f);
	finish;
	start fun0(x);
		f = (1/(sqrt(2*constant("pi")*&mu2)))*exp(-x**2/(2*&mu2));
		return(f);
	finish;
	start fun2(x) global (m, a, y0);
		f = y0*(1 - (x/a)**2)**m;
		return(f);
	finish;
	start fun7(x) global(m, a, y0);
		f = y0*(1 + (x/a)**2)**(-m);
		return(f);
	finish;
	start fun4(x) global(m, v, a, y0);
		f = y0*(1 + (x/a)**2)**(-m)*exp(-v*atan(x/a));
		return(f);
	finish;
	start fun5(x) global(p, g, y0);
		f = y0*x**(-p)*exp(-g/x);
		return(f);
	finish;
	start fun6(x) global(a, q1, q2, y0);
		f = y0*(x - a)**q2*x**(-q1);
		return(f);
	finish;
	start fun3(x) global(a, p, y0);
		f = y0*(1 + x/a)**p*exp(-p*x/a);
		return(f);
	finish;

	* Define a subroutine used for probability distributions;
	start gscenter(x, y, str); 
    	call gstrlen(len, str);               				 
    	call gscript(x - len/2, y, str, , , 1.5, "swissb", "blue");  	
    	finish gscenter; 

	* Define matrix for plots;
	xx = j(1001,1,0);
	yy = j(1001,1,0);
	yyp = j(1001,1,0);
	
	* Define a small constant value in the order of 10E-7 based on machine epsilon;
	eps = 10*constant("sqrtmaceps");

    	******************************;
	* Type I Pearson Distribution ;
	******************************;

	if k <= 0 - eps & k ^= .M then do;
		print "Type I Pearson Distribution";
		print "f(x) = y0*(1 + x/a1)^m1*(1 - x/a2)^m2, -a1 <= x <= a2";
		r = 6*(b2 - b1 - 1)/(6 + 3*b1 - 2*b2);
		a = sqrt(&mu2*(b1*(r + 2)**2 + 16*(r +1)))/2;
		if &mu3 > 0 then do;
			m1 = ((r - 2) - r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2;
			m2 = ((r - 2) + r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2;
			end;
		else do;
			m1 = ((r - 2) + r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2;
			m2 = ((r - 2) - r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2;
		end;
		a1 = m1*a/(m1 + m2);
		a2 = m2*a/(m1 + m2);
		y0 = (m1**m1)*(m2**m2)*gamma(m1 + m2 + 2)/(a*((m1 + m2)**(m1 + m2))*gamma(m1 + 1)*gamma(m2 + 1));
		print y0 m1 m2 a1 a2;

		if &x0 < a1 | &x0 > a2 then do;
			print "WARNING: x0 is out of the domain of type I Pearson distribution"; 
			if &x0 < a1 then do;
				print "probability = 0";
			end;
			else if &x0 > a2 then do;
				print "probability = 1";
			end;
			stop;
		end;

		* Call QUAD for integration;
		interval = -a1 || &x0;
		call quad(probability, "fun1", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1001;
			xx[i] = -a1 + (i - 1)*(a2 - (-a1))/1000; 
	   		yy[i] = y0*(1 + xx[i]/a1)**m1*(1 - xx[i]/a2)**m2;
	  		if xx[i] <= &x0 then yyp[i] = y0*(1 + xx[i]/a1)**m1*(1 - xx[i]/a2)**m2;
			else yyp[i] = 0;
	  	end;
		xl = max(xx) - min(xx);
		yl = max(yy) - min(yy);
		wd = (min(xx) - 0.2*xl) || (min(yy) - 0.2*yl) || (max(xx) + .175*xl) || (max(yy) + .3*yl);
		originx = min(xx); 
		str = 'Probability of Type I Pearson Distribution';
	end;
	
    	**********************;
	* Normal Distribution ;
	**********************;

	else if k > -eps & k < eps & b2 = 3 then do;
		print "Normal Distribution";
		print "f(x) = (1/sqrt(2*pi*mu2))*exp(-x^2/(2*mu2), -infinity < x < infinity";

		* Call QUAD for integration;
		interval = .M || &x0;
		call quad(probability, "fun0", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1001;
			xx[i] = -5*sqrt(&mu2) + (i - 1)*(5*sqrt(&mu2) - (-5*sqrt(&mu2)))/1000; 
			yy[i] = (1/(sqrt(2*constant("pi")*&mu2)))*exp(-xx[i]**2/(2*&mu2));
			if xx[i] <= &x0 then yyp[i] = (1/(sqrt(2*constant("pi")*&mu2)))*exp(-xx[i]**2/(2*&mu2));
			else yyp[i] = 0;
		end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (-5*sqrt(&mu2) - 0.2*xl) || (min(yy) - 0.2*yl) || (5*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = -5*sqrt(&mu2); * minimum x value on the x axis;
		str = 'Probability of Normal Distribution';
	end;

    	*******************************;
	* Type II Pearson Distribution ;
	*******************************;

	else if k > -eps & k < eps & b2 < 3 then do;
		print "Type II Pearson Distribution";
		print "f(x) = y0*(1 - (x/a)^2)^m, -a<= x <= a";
		m = (5*b2 - 9)/(2*(3 - b2));
		a = sqrt(2*(&mu2)*b2/(3 - b2));
		y0 = gamma(m + 1.5)/(gamma(m + 1)*a*sqrt(constant("pi")));
		print m a y0;

		if &x0 < -a | &x0 > a then do;
			print "WARNING: x0 is out of the domain of type II Pearson distribution"; 
			if &x0 < -a then do;
				print "probability = 0";
			end;
			else if &x0 > a then do;
				print "probability = 1";
			end;
			stop;
		end;

		* Call QUAD for integration;
		interval = -a || &x0;
		call quad(probability, "fun2", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1001;
			xx[i] = -a + (i - 1)*(a - (-a))/1000; 
			yy[i] = y0*(1 - (xx[i]/a)**2)**m;
			if xx[i] <= &x0 then yyp[i] = y0*(1 - (xx[i]/a)**2)**m;
			else yyp[i] = 0;
		end;
		xl = max(xx) - min(xx);
		yl = max(yy) - min(yy);
		wd = (min(xx) - 0.2*xl) || (min(yy) - 0.2*yl) || (max(xx) + .175*xl) || (max(yy) + .3*yl);
		originx = min(xx);
		str = 'Probability of Type II Pearson Distribution';
	end;

	********************************;
	* Type VII Pearson Distribution ;
	********************************;

	else if k > -eps & k < eps & b2 > 3 then do;
		print "Type VII Pearson Distribution";
		print "f(x) = y0*(1 + (x/a)^2)^(-m), -infinity < x < infinity";
		m = (5*b2 - 9)/(2*(b2 - 3));
		a = sqrt(2*(&mu2)*b2/(b2 - 3));
		y0 = gamma(m)/(a*sqrt(constant("pi"))*gamma(m - .5));
		print m a y0;

		* Call QUAD for integration;
		interval = .M || &x0;
		call quad(probability, "fun7", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1001;
			xx[i] = -5*sqrt(&mu2) + (i - 1)*(5*sqrt(&mu2) - (-5*sqrt(&mu2)))/1000; 
	   		yy[i] = y0*(1 + (xx[i]/a)**2)**(-m);
	  		if xx[i] <= &x0 then yyp[i] = y0*(1 + (xx[i]/a)**2)**(-m);
			else yyp[i] = 0;
	  	end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (-5*sqrt(&mu2) - 0.2*xl) || (min(yy) - 0.2*yl) || (5*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = -5*sqrt(&mu2);
		str = 'Probability of Type VII Pearson Distribution';
	end;

	*******************************;
	* Type IV Pearson Distribution ;
	*******************************;

	else if k >= eps & k <= 1 - eps then do;
		print "Type IV Pearson Distribution";
		print "f(x) = y0*(1 + (x/a)^2)^(-m)*exp(-v*arctan(x/a)), -infinity < x < infinity";
		r = 6*(b2 - b1 - 1)/(2*b2 - 3*b1 - 6);
		m = (r + 2)/2;
		v = -r*(r - 2)*rb1/sqrt(16*(r - 1) - b1*(r - 2)**2);
		a = sqrt((&mu2)*(16*(r - 1) - b1*(r - 2)**2)/16);
		phi = atan(v/r);
		y0 = (1/a)*sqrt(r/(2*constant("pi")))*exp(cos(phi)**2/(3*r) - 1/(12*r) - phi*v)/cos(phi)**(r + 1);
		print r m v a phi y0;	

		* Call QUAD for integration;
		interval = .M || &x0;
		call quad(probability, "fun4", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1001;
			xx[i] = -5*sqrt(&mu2) + (i - 1)*(5*sqrt(&mu2) - (-5*sqrt(&mu2)))/1000; 
	   		yy[i] = y0*(1 + (xx[i]/a)**2)**(-m)*exp(-v*atan(xx[i]/a));
	  		if xx[i] <= &x0 then yyp[i] = y0*(1 + (xx[i]/a)**2)**(-m)*exp(-v*atan(xx[i]/a));
			else yyp[i] = 0;
	  	end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (-5*sqrt(&mu2) - 0.2*xl) || (min(yy) - 0.2*yl) || (5*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = -5*sqrt(&mu2);
		str = 'Probability of Type IV Pearson Distribution';
	end;

	******************************;
	* Type V Pearson Distribution ;
	******************************;

	else if k > 1 - eps & k < 1 + eps then do;
		print k;
		print "Type V Pearson Distribution";
		print "f(x) = y0*x^(-p)*exp(-g/x), x > 0";
		p = 4 + (8 + 4*sqrt(4 + b1))/b1;
		g = (p - 2)*sqrt((&mu2)*(p - 3));
		y0 = g**(p - 1)/gamma(p - 1);
		print p g y0;

		if &x0 <= 0 then do;
			print "WARNING: x0 is out of the domain of type V Pearson distribution";
			print "probability = 0"; 
			stop;
		end;

		* Call QUAD for integration;
		interval = 0 || &x0;
		call quad(probability, "fun5", interval);

		* Define all the relevant  parameter for plotting Pearson distribution curve with probability;
		do i = 1 to 1000;
			xx[i] = i*10*sqrt(&mu2)/1000; 
	   		yy[i] = y0*xx[i]**(-p)*exp(-g/xx[i]);
	  		if xx[i] <= &x0 then yyp[i] = y0*xx[i]**(-p)*exp(-g/xx[i]);
			else yyp[i] = 0;
	  	end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (-0.2*xl) || (min(yy) - 0.2*yl) || (10*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = 0;
		str = 'Probability of Type V Pearson Distribution';
	end;

	*******************************;
	* Type VI Pearson Distribution ;
	*******************************;

	else if k >= 1 + eps & k ^= .I then do;
		print "Type VI Pearson Distribution";
		print "f(x) = y0*(x - a)^q2*x^(-q1), x >= a";
		r = 6*(b2 - b1 - 1)/(6 + 3*b1 - 2*b2);
		a = sqrt(&mu2*(b1*(r + 2)**2 + 16*(r + 1)))/2;
		q1 = -(((r - 2) - r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2);
		q2 = ((r - 2) + r*(r + 2)*sqrt(b1/(b1*(r + 2)**2 + 16*(r + 1))))/2;
		y0 = a**(q1 - q2 - 1)*gamma(q1)/(gamma(q1 - q2 - 1)*gamma(q2 + 1));
		print r a q1 q2 y0;

		if &x0 < a then do;
			print "WARNING: x0 is out of the domain of type VI Pearson distribution"; 
			print "Probability = 0";
			stop;
		end;	

		* Call QUAD for integration;
		interval = a || &x0;
		call quad(probability, "fun6", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1000;
			xx[i] = a + (i - 1)*10*sqrt(&mu2)/1000; 
	   		yy[i] = y0*(xx[i] - a)**q2*xx[i]**(-q1);
	  		if xx[i] <= &x0 then yyp[i] = y0*(xx[i] - a)**q2*xx[i]**(-q1);
			else yyp[i] = 0;
	  	end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (a - 0.2*xl) || (min(yy) - 0.2*yl) || (a + 10*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = a;
		str = 'Probability of Type VI Pearson Distribution';
	end;

	********************************;
	* Type III Pearson Distribution ;
	********************************;

	else if (k = .M | k = .I) & (rb1 ^= 0 | b2 ^= 3) then do; 
		print "Type III Pearson Distribution";
		print "f(x) = y0*(1 + x/a)^p*exp(-px/a), x >= -a";
		a = 2*(&mu2)**2/(&mu3) - &mu3/(2*(&mu2));
		p = 4/b1 - 1;
		y0 = p**(p + 1)/(a*exp(p)*gamma(p + 1));
		print a p y0;

		if &x0 < -a then do;
			print "WARNING: x0 is out of the domain of type III Pearson distribution"; 
			print "Probability = 0";
			stop;
		end;	

		* Call QUAD for integration;
		interval = -a || &x0;
		call quad(probability, "fun3", interval);

		* Define all the relevant  parameters for plotting Pearson distribution curve with probability;
		do i = 1 to 1000;
			xx[i] = -a + (i - 1)*10*sqrt(&mu2)/1000; 
	   		yy[i] = y0*(1 + xx[i]/a)**p*exp(-p*xx[i]/a);
	  		if xx[i] <= &x0 then yyp[i] = y0*(1 + xx[i]/a)**p*exp(-p*xx[i]/a);
			else yyp[i] = 0;
	  	end;
		xl = 10*sqrt(&mu2);
		yl = max(yy) - min(yy);
		wd = (-a - 0.2*xl) || (min(yy) - 0.2*yl) || (-a + 10*sqrt(&mu2) + .175*xl) || (max(yy) + .3*yl);
		originx = -a;
		str = 'Probability of Type III Pearson Distribution';
	end;
	
	* Call %plotprob macro for ploting Pearson distribution curve with probability;
	if &plot = 1 then do;
		%plotprob;
	end;
	if probability > 1 then probability = 1; 
	print Interval, probability;
quit;	
%mend PearsonProb;

*Define a macro to plot probability curves;
%macro plotprob;
	call gstart;
	call gwindow(wd);
	call gopen("curve1");
	call gpoly(xx, yyp, , "gray", "s", "gray");
	call gdraw(xx, yy, 1, "blue");
	call gxaxis(originx||0, xl, 10, , , , , "swiss");
	call gyaxis(originx||0, yl, 10, , , , , "swiss");
	call gtext(originx + xl + 0.1*xl, 0, "x");            
    	call gtext(originx, max(yy) + 0.1*yl, "f(x)");  
    	call gscenter(originx + 0.4*xl, max(yy) + 0.15*yl,str);
	pc = char(probability, 6, 3);
 	xc = char(&x0, 6, 3);
	call gtext(originx + 0.4*xl, yl + 0.05*yl, "P(x < " + xc + ") = " + pc, ); 
	call gshow;  
%mend;

* Examples of the out of domain cases;
%PearsonProb(mu2 = .002482, mu3 = .00001056, mu4 = .0000181, x0 = -.08, plot = 1);
%PearsonProb(mu2 = 1.829172, mu3 = 0, mu4 = 8.52636, x0 = 9.5, plot=1);

* Normal Distribution;
%PearsonProb(mu2 = 1, mu3 = 0, mu4 = 3, x0 = 1.96, plot = 0);
%PearsonProb(mu2 = 2, mu3 = 0, mu4 = 12, x0 = -1.5, plot = 1);

* Type I Pearson Distribution;
%PearsonProb(mu2 = 7.66237, mu3 = 15.1069, mu4 = 172.326, x0 = 5, plot = 1);

* Type II Pearson Distribution;
%PearsonProb(mu2 = 1.829172, mu3 = 0, mu4 = 8.52636, x0 = -3, plot = 1);

* Type III Pearson Distribution;
%PearsonProb(mu2 = 1.5, mu3 = 2, mu4 = 2, x0 = 3, plot = 1);

* Type IV Pearson Distribution;
%PearsonProb(mu2 = 4.527608, mu3 = -.705687, mu4 = 65.042264, x0 = 3, plot = 1);

* Type V Pearson Distribution;
%PearsonProb(mu2 = .2, mu3 = .2, mu4 = .12, x0 = 1, plot = 0);
%PearsonProb(mu2 = 3.605243, mu3 = -4.752613, mu4 = 51.02583, x0 = 10, plot = 1);

* Type VI Pearson Distribution;
%PearsonProb(mu2 = .928835, mu3 = .893096, mu4 = 4.088800, x0 = 13, plot = 1);

* Type VII Pearson Distribution;
%PearsonProb(mu2 = 1, mu3 = 0, mu4 = 5, x0 = -1.2, plot = 1);

